Efficient solution strategies for cabin noise assessment of a wave resolving aircraft fuselage model

For the purpose of high-fidelity aircraft cabin noise simulations during early design phases, we study three efficient solving approaches for the fully coupled finite element model of an aircraft fuselage segment. Obtaining an efficient solution with respect to consumed computational time and resources is challenging within a conventional simulation pipeline, as large-scale and complex vibroacoustic models demand crucially high computational costs with increasing frequency. In this contribution, we adopt (1) frequency and domain-adaptive discretisation, (2) domain-decomposition techniques, and (3) model order reduction with rational Arnoldi Krylov subspace methods for an aircraft fuselage model. The three approaches have shown remarkable advantage thereby reducing the solving time as well as the memory requirement that are essential when solving large-scale models. While the discretisation and the model order reduction approaches accelerate the solving process by efficiently handling the complexity of the system to be solved, domain-decomposition techniques further handle the aspect of reducing the overall memory consumption. Finally with the help of active research aircraft models, we implement and showcase the achieved efficiency.

==> images/pyplots/mor_convergence/plt_errorconv_size_258.py <==
import os, sys
sys.path.append('..')

import plotfunctions

plotfunctions.plotandexport_convergenceEffErrorSize('./data/258_size_error.dat', './data/578-1_size_error.dat', './data/578-2_size_error.dat', './data/1000-1_size_error.dat', './data/1000-2_size_error.dat', './data/1000-3_size_error.dat', 'plt_errorconv_size_258.tex')

==> images/pyplots/mor_eigs/plt_eigdensity.py <==
import os, sys
sys.path.append('..')

import plotfunctions

windows = [10, 258, 578, 1000]
plotfunctions.plotandexport_eigdensity('plt_eigdensity.tex')

==> images/pyplots/mor_tfs/plt_transferfunction_AIR_258.py <==
import os, sys
sys.path.append('..')

import plotfunctions

plotfunctions.plotandexport_transferfunction_from_datfile('./data/AcMoReGen_TFPLOT_FOM.dat', './data/AcMoReGen_TFPLOT_ROM.dat', 'plt_transferfunction_AIR_258.tex')

==> images/pyplots/mor_tfs/plt_transferfunction_AIR_258_ALLDOM.py <==
import os, sys
sys.path.append('..')

import plotfunctions

windows = [10, 258, 578, 1000]
sub_windows = [418,718,858]
f1_frf = ['./data/AcMoReGen_TFPLOT_ROM_258HZ_NEW.dat', './data/AcMoReGen_TFPLOT_FOM_258HZ_NEW.dat']
f2_frf = ['./data/AcMoReGen_TFPLOT_ROM_ROM1_578HZ.dat', './data/AcMoReGen_TFPLOT_FOM_ROM1_578HZ.dat']
f3_frf = ['./data/AcMoReGen_TFPLOT_ROM_ROM2_578HZ.dat', './data/AcMoReGen_TFPLOT_FOM_ROM2_578HZ.dat']
f4_frf = ['./data/AcMoReGen_TFPLOT_ROM_ROM1_1000HZ.dat', './data/AcMoReGen_TFPLOT_FOM_ROM1_1000HZ.dat']
f5_frf = ['./data/AcMoReGen_TFPLOT_ROM_ROM2_1000HZ.dat', './data/AcMoReGen_TFPLOT_FOM_ROM2_1000HZ.dat']
f6_frf = ['./data/AcMoReGen_TFPLOT_ROM_ROM3_1000HZ.dat', './data/AcMoReGen_TFPLOT_FOM_ROM3_1000HZ.dat']

all_freq, ydata_fom, ydata_rom = plotfunctions.plotandexport_transferfunction_from_datfile_splittedRoms_romfom(f1_frf, f2_frf, f3_frf, f4_frf, f5_frf, f6_frf, 'plt_transferfunction_AIR_ALLDOM.tex', windows, sub_windows)

plotfunctions.plotandexport_overallerror_alldata_splittedRoms_romfom(all_freq, ydata_fom, ydata_rom, 'plt_overallerror_AIR_ALLDOM.tex', windows, sub_windows)


==> images/pyplots/plotfunctions.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import h5py
from matplotlib.pyplot import figure

sns.set_theme(style="white",color_codes=True)

plt.rcParams['xtick.bottom'] = True
plt.rcParams['ytick.left'] = True
plt.rcParams["legend.loc"] = 'upper right'
plt.rcParams['lines.linewidth'] = 4
plt.rcParams["figure.figsize"] = (20,3)

### Details: cFileHdf5
### Date: 12.11.2021
### Author: Harikrishnan Sreekumar
class cFileHdf5:
    # @note unit-tested
    def __init__(self, filename, mode):
        self.filenamehdf5 = filename
        self.filehdf5 = h5py.File(self.filenamehdf5, mode)
        self.cmptype = np.dtype([('real','float64'), ('imag','float64')])

    # @note unit-tested
    def deleteGroup(self, groupname):
        del self.filehdf5[groupname]

    def renameGroup(self, old_groupname, new_groupname):
        self.filehdf5[new_groupname] = self.filehdf5[old_groupname]
        self.deleteGroup(old_groupname)

    # @note unit-tested
    def clearFile(self):
        paths = self.filehdf5['/']
        for everypath in paths:
            del self.filehdf5[everypath]

    # @note unit-tested
    def createGroup(self, groupname):
        self.filehdf5.create_group(groupname)

    # @note unit-tested
    def addAttribute(self, path, attributename, value):
        self.filehdf5[path].attrs[attributename] = value

    # @note unit-tested
    def readAttribute(self, path, attributename):
        return self.filehdf5[path].attrs[attributename]

    def getAttributeList(self, path):
        set_list = []
        att_list = self.filehdf5[path].attrs
        for att in att_list:
            set_list.append(att)
        return set_list

    # @note unit-tested
    def getDataSetList(self, path):
        grp = self.filehdf5[path]
        set_list = []
        for dset in grp:
            set_list.append(dset)

        return set_list

    # @note unit-tested
    def addDataSet(self, path, datasetname, value):
        self.filehdf5.create_dataset(path + '/' + datasetname, data=value)

    # @note unit-tested
    def readdataset_complexcompound(self, path, dsetname):
        dset = self.filehdf5[path + '/' + dsetname]
        realdata = np.array(dset.fields("real")[:])
        imagdata = np.array(dset.fields("imag")[:])
        compdata = realdata+imagdata*1j
        return compdata

    def writedataset_emptycomplexcompound(self, path, dsetname):
        dt_type = np.dtype([('real','float64'), ('imag','float64')])
        self.filehdf5.create_dataset(path + '/' + dsetname, (0,), dtype=dt_type)

    def writedataset_complexcompound(self, path, dsetname, value):
        dt_type = np.dtype([('real','float64'), ('imag','float64')])
        self.filehdf5.create_dataset(path + '/' + dsetname, value.shape, dtype=dt_type, data = value)

    # @note unit-tested
    def readdataset(self, path, dsetname):
        dset = self.filehdf5[path + '/' + dsetname]
        return dset[:]

    # @note unit-tested
    def groupExists(self, path):
        try:
            grp = self.filehdf5[path]
            return True
        except:
            return False
        
    def exportTrainingDataToDatFile(self):
        x_label = "Frequency (Hz)"
        y_label = "Greedy iteration"
    
        # get list of all training points and current eps
        ds_in_training = self.getDataSetList('/SystemModRed/Training/')
        # filter curr eps
        ep_ds_in_training = []
        for ds in ds_in_training:
            if 'vecCurrentEPs_' in ds:
                ep_ds_in_training.append(ds)
                
        old_ep_pt = []
        for train_id in range(1,len(ep_ds_in_training)+1):
            # plot training data
            training_pts = np.real(self.readdataset_complexcompound('/SystemModRed/Training','vecTrainingPoints_I'+str(train_id)))        
            id_vec_training = train_id*np.ones(len(training_pts))
            
            
            training_data_plot = pd.DataFrame({x_label:training_pts, y_label:id_vec_training})     
            training_data_plot.to_csv(str(train_id) + '_training_pts.dat')
            
            # plot ep data
            ep_pts = np.real(self.readdataset_complexcompound('/SystemModRed/Training','vecCurrentEPs_'+str(train_id)))
            ep_pts_plt = np.setdiff1d(ep_pts, old_ep_pt)                    
            id_vec_eps = train_id*np.ones(len(ep_pts_plt))
            
            ep_data_plot = pd.DataFrame({x_label:ep_pts_plt, y_label:id_vec_eps})    
            ep_data_plot.to_csv(str(train_id) + '_ep_pts.dat')
            
            old_ep_pt = ep_pts
            
    def exportTransferFunctionToDatFile(self, i_inp, o_out, file_postfix):
        x_label = "Frequency (Hz)"
        y_label = "Transfer function"
        # fom
        ds_in_tf = self.getDataSetList('/SystemModRed/TransferFunction')
        hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)
    
        freq = np.zeros(len(ds_in_tf))
        for everyds in ds_in_tf:
            print('  reading' + everyds)
            id = int(everyds.split('mtxH_')[1])-1
            hdata[id] = np.abs(self.readdataset_complexcompound('/SystemModRed/TransferFunction', everyds)[o_out-1][i_inp-1])
            freq[id] = self.readAttribute('/SystemModRed/TransferFunction', 'FreqStep' + str(id+1))
            
        #freq = np.arange(258,578+1,2)
        data = pd.DataFrame({x_label:freq, y_label:np.abs(hdata)})       
        data.to_csv('trainingfunction_H'+str(o_out)+str(i_inp) + file_postfix +'.dat')          
        
    def exportTransferFunctionElpasoSolutionHDf5ToFile(self, dof):
        x_label = "Frequency (Hz)"
        y_label = "Transfer function"
        
        ds_in_tf = self.getDataSetList('/Solution/State')
        hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)
        
        for everyds in ds_in_tf:
            print('  reading ' + everyds)
            id = int(everyds.split('vecFemStep')[1])-1
            hdata[id] = self.readdataset_complexcompound('/Solution/State', everyds)[dof]
            
        freq = np.arange(10,400+1)
        data = pd.DataFrame({x_label:freq, y_label:np.real(hdata)})       
        data.to_csv('eGenOutput_DOF'+str(dof) +'.dat')                


def plotandexport(datafilename_rom, datafilename_orig, exportfilename):
    plt.cla()
    plt.clf()
    reallabel = "real"
    imaglabel = "imag $i\omega$"

    data_read= np.loadtxt(datafilename_rom)
    real_part = data_read[:,0]
    imag_part = data_read[:,1]
    data_plot = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    data_read_Orig= np.loadtxt(datafilename_orig)
    real_part = data_read_Orig[:,0]
    imag_part = data_read_Orig[:,1]
    data_plot_Orig = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot_Orig, s=100, marker="o", linewidth=2, facecolors="none", edgecolor='blue')
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot, s=80, marker="x", linewidth=2, facecolors='red')
    plt.legend(labels=['FOM', 'ROM'])
    plt.title('Location of poles')
    plt.grid(True)
    plt.ylim(top=4100)
    plt.ylim(bottom=0)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()
    
def plotandexportXlim(datafilename_rom, datafilename_orig, exportfilename):
    plt.cla()
    plt.clf()
    reallabel = "real"
    imaglabel = "imag $i\omega$"

    data_read= np.loadtxt(datafilename_rom)
    real_part = data_read[:,0]
    imag_part = data_read[:,1]
    data_plot = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    data_read_Orig= np.loadtxt(datafilename_orig)
    real_part = data_read_Orig[:,0]
    imag_part = data_read_Orig[:,1]
    data_plot_Orig = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot_Orig, s=100, marker="o", linewidth=2, facecolors="none", edgecolor='blue')
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot, s=80, marker="x", linewidth=2, facecolors='red')
    plt.legend(labels=['FOM', 'ROM'])
    plt.title('Location of poles')
    plt.grid(True)
    plt.xlim(left=-100)
    plt.xlim(right=100)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()
    
def plotandexportFull(datafilename_rom, datafilename_orig, exportfilename):
    plt.cla()
    plt.clf()
    reallabel = "real"
    imaglabel = "imag $i\omega$"

    data_read= np.loadtxt(datafilename_rom)
    real_part = data_read[:,0]
    imag_part = data_read[:,1]
    data_plot = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    data_read_Orig= np.loadtxt(datafilename_orig)
    real_part = data_read_Orig[:,0]
    imag_part = data_read_Orig[:,1]
    data_plot_Orig = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot_Orig, s=100, marker="o", linewidth=2, facecolors="none", edgecolor='blue')
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot, s=80, marker="x", linewidth=2, facecolors='red')
    plt.legend(labels=['FOM', 'ROM'])
    plt.title('Location of poles')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()

def plotandexportFullHdf5(datafilename_rom, datasetname, datafilename_orig, exportfilename, xlim=None):
    plt.cla()
    plt.clf()
    
    reallabel = "real"
    imaglabel = "imag $i\omega$"

    romfile_hdf5 = cFileHdf5(datafilename_rom, 'r')
    data_read = romfile_hdf5.readdataset_complexcompound('/SystemModRed/Eigen', datasetname)
    real_part = np.real(data_read)
    imag_part = np.imag(data_read)
    # filter
    ind_filter = []
    real_part_filtered = []
    imag_part_filtered = []
    for id_omega, omega in enumerate(imag_part):
        freq = np.abs(omega/(2*np.pi))
        if  freq >= 100 and freq <= 4000:
            ind_filter.append(id_omega) 
            real_part_filtered.append(real_part[id_omega])
            imag_part_filtered.append(imag_part[id_omega]/(2*np.pi))
    
    data_plot = pd.DataFrame({reallabel:real_part_filtered, imaglabel:imag_part_filtered})
    
    data_read_Orig= np.loadtxt(datafilename_orig)
    real_part = data_read_Orig[:,0]
    imag_part = data_read_Orig[:,1]
    data_plot_Orig = pd.DataFrame({reallabel:real_part, imaglabel:imag_part})
    
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot_Orig, s=100, marker="o", linewidth=2, facecolors="none", edgecolor='blue')
    sns.scatterplot(x = reallabel, y = imaglabel, data=data_plot, s=80, marker="x", linewidth=2, facecolors='red')
    plt.legend(labels=['FOM', 'ROM'])
    plt.title('Location of poles')
    plt.grid(True)
    if xlim:
        plt.xlim(left=xlim[0])
        plt.xlim(right=xlim[1])
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    plt.show()
    
def plotandexport_cost(datafilename_rom, datafilename_orig, exportfilename):
    plt.cla()
    plt.clf()
    iter_label = "iteration"
    ntrain_label = "\# trained"
    
    data_read= np.loadtxt(datafilename_rom)
    xiter = np.arange(1,len(data_read)+1)
    data_plot = pd.DataFrame({iter_label:xiter, ntrain_label:data_read})
    
    data_read_orig = np.loadtxt(datafilename_orig)
    xiter_orig = np.arange(1,len(data_read_orig)+1)
    data_plot_orig = pd.DataFrame({iter_label:xiter_orig, ntrain_label:data_read_orig})
    
    sns.lineplot(data=data_plot_orig, x=iter_label, y=ntrain_label, label = 'Conventional', linewidth=2)
    plt.fill_between(xiter_orig,data_read_orig, alpha=0.2)
    sns.lineplot(data=data_plot, x=iter_label, y=ntrain_label, label = 'Accelerated', linewidth=2)
    plt.fill_between(xiter,data_read, alpha=0.2)
    plt.title('\# training in each greedy iteration')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()

def plotandexport_memory(datfiles, exportfilename):
    plt.cla()
    plt.clf()
    x_label = "Number of inputs + outputs"
    y_label = "Memory requirement in GB"
    
    label = ['ko5','ko10','ko20']
    
    for id_dat,datfile in enumerate(datfiles):
        data_read= np.loadtxt(datfile)
        xiter = data_read[:,0]
        yiter = data_read[:,1]
        data_plot = pd.DataFrame({x_label:xiter, y_label:yiter})
        
        sns.lineplot(data=data_plot, x=x_label, y=y_label, label = label[id_dat], linewidth=2)
        plt.fill_between(xiter,yiter, alpha=0.2)
        
    plt.title('Memory requirement for projection basis per greedy iteration')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()
    
def plotandexport_convergence(datafilename_accelerated, datafilename_conv, exportfilename, error_tolerance=1e-6 ):
    plt.cla()
    plt.clf()
    dim_label = "dimension"
    error_label = "relative error"
    
    data_read= np.loadtxt(datafilename_accelerated)
    xdata = data_read[:,0]
    ydata = data_read[:,1]
    data_plot = pd.DataFrame({dim_label:xdata, error_label:ydata})
    
    min_x = min(xdata)
    max_x = max(xdata)
    
    data_read_conv= np.loadtxt(datafilename_conv)
    xdata = data_read_conv[:,0]
    ydata = data_read_conv[:,1]
    data_plot_conv = pd.DataFrame({dim_label:xdata, error_label:ydata})
    
    nmin_x = min(xdata)
    nmax_x = max(xdata)
    
    min_x = min(min_x, nmin_x)
    max_x = max(max_x, nmax_x)
    xdata = [min_x, max_x]
    ydata = [error_tolerance, error_tolerance]
    data_plot_tol = pd.DataFrame({dim_label:xdata, error_label:ydata})
    
    sns.lineplot(data=data_plot_conv, x=dim_label, y=error_label, linewidth=2, label = 'Conventional', marker =True)
    sns.lineplot(data=data_plot, x=dim_label, y=error_label, linewidth=2, label = 'Accelerated', linestyle='dashed', marker=True)
    sns.lineplot(data=data_plot_tol,x=dim_label,y=error_label, linewidth=2, label = 'Tolerance', palette=['red'])
    plt.title('Convergence plot')
    plt.grid(True)
    plt.xticks(np.arange(min_x,max_x+1,50))
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    #plt.show()

def plotandexport_trainingplt(datafilename_rom, exportfilename):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Greedy iteration"
    
    # get list of all training points and current eps
    romfile_hdf5 = cFileHdf5(datafilename_rom, 'r')
    ds_in_training = romfile_hdf5.getDataSetList('/SystemModRed/Training/')
    # filter curr eps
    ep_ds_in_training = []
    for ds in ds_in_training:
        if 'vecCurrentEPs_' in ds:
            ep_ds_in_training.append(ds)
            
    old_ep_pt = []
    for train_id in range(1,len(ep_ds_in_training)+1):
        # plot training data
        training_pts = np.real(romfile_hdf5.readdataset_complexcompound('/SystemModRed/Training','vecTrainingPoints_I'+str(train_id)))        
        id_vec_training = train_id*np.ones(len(training_pts))
        training_data_plot = pd.DataFrame({x_label:training_pts, y_label:id_vec_training})     
        sns.scatterplot(x = x_label, y = y_label, data=training_data_plot, s=100, marker="o", linewidth=2, facecolors="gray", edgecolor="gray")   
        
        # plot ep data
        ep_pts = np.real(romfile_hdf5.readdataset_complexcompound('/SystemModRed/Training','vecCurrentEPs_'+str(train_id)))
        ep_pts_plt = np.setdiff1d(ep_pts, old_ep_pt)
                
        id_vec_eps = train_id*np.ones(len(ep_pts_plt))
        
        ep_data_plot = pd.DataFrame({x_label:ep_pts_plt, y_label:id_vec_eps})    
        sns.scatterplot(x = x_label, y = y_label, data=ep_data_plot, s=100, marker="o", linewidth=2, facecolors="red", edgecolor="red")   
        
        old_ep_pt = ep_pts
        
    plt.legend(labels=['training points', 'exp points'])
    plt.title('fROM training')
    plt.grid(True)
    plt.xticks(ticks=np.arange(1,len(ep_ds_in_training)+1))
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_height ='7cm', axis_width ='12cm')
    #plt.show()
    
def plotandexport_trainingplt_fromdat(files, exportfilename):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Greedy iteration"
    
    plt_xdata = []
    plt_ydata = []
    for eachfile in files:
        data_read= np.loadtxt(eachfile, skiprows=1, usecols=[1,2], delimiter=',')
        data_read = np.reshape(data_read, (-1,2))
        xdata = data_read[:,0]
        ydata = data_read[:,1]
        if 'training_pts' in eachfile:
            plt_xdata = np.concatenate((plt_xdata, xdata))
            plt_ydata = np.concatenate((plt_ydata, ydata))
    #plt.plot(plt_xdata,plt_ydata, markersize=10, marker="o", markerfacecolor="gray", markeredgecolor="gray", linestyle=None, linewidth=0, label="training points") 
    data_plot = pd.DataFrame({x_label:plt_xdata, y_label:plt_ydata})   
    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", linewidth=2, facecolors="gray", edgecolor="gray")   
    plt_xdata = []
    plt_ydata = []
    for eachfile in files:
        data_read= np.loadtxt(eachfile, skiprows=1, usecols=[1,2], delimiter=',')
        data_read = np.reshape(data_read, (-1,2))
        xdata = data_read[:,0]
        ydata = data_read[:,1]
        data_plot = pd.DataFrame({x_label:xdata, y_label:ydata}) 
        if 'ep_pts' in eachfile:
            plt_xdata = np.concatenate((plt_xdata, xdata))
            plt_ydata = np.concatenate((plt_ydata, ydata))
    data_plot = pd.DataFrame({x_label:plt_xdata, y_label:plt_ydata})   
    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", facecolors="red", edgecolor="red")  
    #plt.plot(plt_xdata,plt_ydata, markersize=10, marker="o", markerfacecolor="red", markeredgecolor="red", linestyle=None, linewidth=0, label="exp points") 
            #if len(ydata) == 1:
            #    plt.plot(xdata,ydata, markersize=10, marker="o", markerfacecolor="red", markeredgecolor="red") 
            #else:
            #    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", facecolors="red", edgecolor="red")  
            
    plt.legend(labels=['training points', 'exp points'])
    plt.title('fROM training')
    plt.grid(True)
    plt.yticks(ticks=np.arange(1,len(files)/2+1))
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_height ='7cm', axis_width ='12cm')
    #plt.show()
    
def plotandexport_trainingplt_fromdat_withwindows(files_trained, files_training, window, exportfilename, ytics):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Greedy iteration"
    
    for every_win in window:
        plt.axvline(every_win, linewidth=1, linestyle='dashed', color='black')
        
    plt_xdata = []
    plt_ydata = []
    for eachfile in files_training:
        data_read= np.loadtxt(eachfile)
        xdata = data_read[:,0]
        ydata = data_read[:,1]
        plt_xdata = np.concatenate((plt_xdata, xdata))
        plt_ydata = np.concatenate((plt_ydata, ydata))
    #plt.plot(plt_xdata,plt_ydata, markersize=10, marker="o", markerfacecolor="gray", markeredgecolor="gray", linestyle=None, linewidth=0, label="training points") 
    data_plot = pd.DataFrame({x_label:plt_xdata, y_label:plt_ydata})   
    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", linewidth=2, facecolors="gray", edgecolor="gray", label='training points')   
    plt_xdata = []
    plt_ydata = []
    for eachfile in files_trained:
        data_read= np.loadtxt(eachfile)
        xdata = data_read[:,0]
        ydata = data_read[:,1]  
        print(xdata)
        # expansion points already existing is removed
        _, indx_xdata = np.unique(xdata, return_index=True)
        print(indx_xdata)
        xdata = xdata[indx_xdata]
        ydata = ydata[indx_xdata]
        
        plt_xdata = np.concatenate((plt_xdata, xdata))
        plt_ydata = np.concatenate((plt_ydata, ydata)) 
    data_plot = pd.DataFrame({x_label:plt_xdata, y_label:plt_ydata})   
    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", facecolors="red", edgecolor="red", label='exp points')  
    #plt.plot(plt_xdata,plt_ydata, markersize=10, marker="o", markerfacecolor="red", markeredgecolor="red", linestyle=None, linewidth=0, label="exp points") 
            #if len(ydata) == 1:
            #    plt.plot(xdata,ydata, markersize=10, marker="o", markerfacecolor="red", markeredgecolor="red") 
            #else:
            #    sns.scatterplot(x = x_label, y = y_label, data=data_plot, s=100, marker="o", facecolors="red", edgecolor="red")  
            
    #plt.legend(labels=['training points', 'exp points'])
    plt.title('fROM training')
    plt.grid(True)
    plt.yticks(ticks=np.arange(1, ytics+1))
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_height ='7cm', axis_width ='12cm')
    
    
def plotandexport_transferfunction_from_datfile(datafilename_fom, datafilename_rom, exportfilename):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Transfer function"
    
    ### fom
    data_read= np.loadtxt(datafilename_fom)
    xdata = data_read[:,0]
    ydata = data_read[:,1]    
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'FOM')
    
    ### rom
    data_read= np.loadtxt(datafilename_rom)
    xdata = data_read[:,0]
    ydata = data_read[:,1]    
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)})   
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'ROM', linestyle='dashed')
    
    plt.yscale('log')
    plt.title('FRF')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    
def plotandexport_transferfunction_peakresolving(datafilename_fom, exportfilename, i_inp, o_out):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Transfer function"
	  
    ### fom direct solution
    romfile_hdf5 = cFileHdf5(datafilename_fom, 'r')
    ds_in_tf = romfile_hdf5.getDataSetList('/SystemModRed/TransferFunction')
    hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)

    for everyds in ds_in_tf:
        id = int(everyds.split('mtxH_')[1])-1
        hdata[id] = romfile_hdf5.readdataset_complexcompound('/SystemModRed/TransferFunction', everyds)[o_out-1][i_inp-1]
        
    freq = np.arange(10,2000+1)
    diff = [1, 2, 4, 8]
    for every_diff in diff:
        indx_coll = np.arange(0,freq.shape[0],every_diff)
		
        plt_freq = freq[indx_coll]
        plt_hdata = hdata[indx_coll]
		
        data = pd.DataFrame({x_label:plt_freq, y_label:np.abs(plt_hdata)})    		
        sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = '$\Delta$f =' + str(every_diff) + ' Hz')
		
    plt.yscale('log')
    plt.title('Transfer function $H_{' + str(o_out) + ',' + str(i_inp) + '}$')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
	

def plotandexport_transferfunction(datafilename_rom_modal, datafilename_rom, datafilename_fom, exportfilename, i_inp, o_out):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Transfer function"
    
    ### fom
    romfile_hdf5 = cFileHdf5(datafilename_fom, 'r')
    ds_in_tf = romfile_hdf5.getDataSetList('/SystemModRed/TransferFunction')
    hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)

    for everyds in ds_in_tf:
        id = int(everyds.split('mtxH_')[1])-1
        hdata[id] = romfile_hdf5.readdataset_complexcompound('/SystemModRed/TransferFunction', everyds)[o_out-1][i_inp-1]
        
    freq = np.arange(100,4000+1)
    data = pd.DataFrame({x_label:freq, y_label:np.abs(hdata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'FOM')
    
    ### rom
    romfile_hdf5 = cFileHdf5(datafilename_rom, 'r')
    ds_in_tf = romfile_hdf5.getDataSetList('/SystemModRed/TransferFunction')
    hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)

    for everyds in ds_in_tf:
        id = int(everyds.split('mtxH_')[1])-1
        hdata[id] = romfile_hdf5.readdataset_complexcompound('/SystemModRed/TransferFunction', everyds)[o_out-1][i_inp-1]
        
    freq = np.arange(100,4000+1)
    data = pd.DataFrame({x_label:freq, y_label:np.abs(hdata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'Conventional', linestyle='dashed')
    
    ### rom-modal
    romfile_hdf5 = cFileHdf5(datafilename_rom_modal, 'r')
    ds_in_tf = romfile_hdf5.getDataSetList('/SystemModRed/TransferFunction')
    hdata = np.zeros((len(ds_in_tf)), dtype=np.complex_)

    for everyds in ds_in_tf:
        id = int(everyds.split('mtxH_')[1])-1
        hdata[id] = romfile_hdf5.readdataset_complexcompound('/SystemModRed/TransferFunction', everyds)[o_out-1][i_inp-1]
        
    freq = np.arange(100,4000+1)
    data = pd.DataFrame({x_label:freq, y_label:np.abs(hdata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'Accelerated', linestyle='dotted')
    
    plt.yscale('log')
    plt.title('Transfer function $H_{' + str(o_out) + ',' + str(i_inp) + '}$')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    
def plotandexport_transferfunction_abq_intes_elpaso(abq_dat, intes_csv, elpaso_dat, exportfilename, title):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Transfer function"
    
    data_read= np.loadtxt(abq_dat)
    #data_read = np.reshape(data_read, (-1,2))
    xdata = data_read[:,0]
    ydata = data_read[:,1]
    data_plot = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label = 'ABAQUS', linestyle='dashed')
    
    
    data_read= np.loadtxt(intes_csv, skiprows=1, delimiter=';')
    data_read = np.reshape(data_read, (-1,2))
    xdata = data_read[:,0]
    ydata = data_read[:,1]
    data_plot = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label = 'INTES', linestyle='dashed')
    
    data_read= np.loadtxt(elpaso_dat, skiprows=1, usecols=[1,2], delimiter=',')
    data_read = np.reshape(data_read, (-1,2))
    xdata = data_read[:,0]
    ydata = data_read[:,1]
    data_plot = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label = 'elPaSo', linestyle='dashed')
    
    plt.yscale('log')
    plt.title(title)
    plt.grid(True)
    plt.show()
    plt.savefig(exportfilename) 
    
def plotandexport_overallerror_fromdat(filename, exportfilename):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Absolute error"
    
    data_read = np.loadtxt(filename)
    ydata = data_read
    data_plot = pd.DataFrame({x_label:ydata[:,0], y_label:ydata[:,1]})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label = 'Relative error')
    
    error_tolerance = 1e-2
    min_x = min(ydata[:,0])
    max_x = max(ydata[:,0])
    xdata = [min_x, max_x]
    ydata = [error_tolerance, error_tolerance]
    data_plot_tol = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot_tol, x=x_label, y=y_label, linewidth=2, label = 'Tolerance')
    
    plt.yscale('log')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename) 

def plotEigValSplittedRoms(filename, exportfilename, filenameCmp=None):
    plt.cla()
    plt.clf()
    x_label = "Local fROMs"
    y_label = "\# eigenvalues"
    
    data_read = np.loadtxt(filename)
        
    ydata = data_read
    
    xdata = []
    xdata_ticks = []
    for irom in range(len(data_read)):
        xdata.append(irom+1)
        xdata_ticks.append('fROM-'+str(irom+1))
    
    data_plot = pd.DataFrame({x_label:xdata, y_label:ydata})
    if filenameCmp is not None:
        sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label='Conventional')
    else:
        sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2)
    
    if filenameCmp is not None:
        data_readModal = np.loadtxt(filenameCmp)
        ydata = data_readModal
        xdataModal = []
        for irom in range(len(data_readModal)):
            xdataModal.append(irom+1)
        data_plot = pd.DataFrame({x_label:xdataModal, y_label:ydata})
        sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=2, label='Accelerated', linestyle='dashed')
        
    plt.xticks(xdata, xdata_ticks, rotation='vertical')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename) 

def plotandexport_transferfunction_from_datfile_splittedRoms(datafilename_rom_modal, datafilename_rom, datafilename_fom, exportfilename, i_inp, o_out, windows):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Transfer function"
    
    for every_win in windows:
        plt.axvline(every_win, linewidth=1, linestyle='dashed', color='black')
        
    ### fom
    data_read= np.loadtxt(datafilename_fom)
    xdata = data_read[:,0]
    ydata = data_read[:,1]    
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'FOM')
    
    ### rom
    data_read= np.loadtxt(datafilename_rom)
    xdata = data_read[:,0]
    ydata = data_read[:,1]    
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)})   
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'Conventional', linestyle='dashed')
    
    ### rom-modal
    data_read= np.loadtxt(datafilename_rom_modal)
    xdata = data_read[:,0]
    ydata = data_read[:,1]    
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)}) 
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=2, label = 'Accelerated', linestyle='dotted')
    
    plt.yscale('log')
    plt.title('Transfer function $H_{' + str(o_out) + ',' + str(i_inp) + '}$')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    
def plotandexport_transferfunction_from_datfile_splittedRoms_romfom(datafilename_1, datafilename_2, datafilename_3, datafilename_4, datafilename_5, datafilename_6, exportfilename, windows, sub_windows):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "SPL (dB re $2\cdot10^{-5}$ Pa)"
    
    for every_win in windows:
        plt.axvline(every_win, linewidth=2, linestyle='dashed', color='black')
    for every_win in sub_windows:
        plt.axvline(every_win, linewidth=2, linestyle='dashed', color='black')
        
    ### fom
    data_read= np.loadtxt(datafilename_1[1])
    xdata_1 = data_read[:,0]
    ydata_1 = 20*np.log(data_read[:,1]/2e-5)
    
    data_read= np.loadtxt(datafilename_2[1])
    xdata_2 = data_read[:,0]
    ydata_2 = 20*np.log(data_read[:,1]/2e-5)  
    
    data_read= np.loadtxt(datafilename_3[1])
    xdata_3 = data_read[:,0]
    ydata_3 = 20*np.log(data_read[:,1]/2e-5) 
    
    data_read= np.loadtxt(datafilename_4[1])
    xdata_4 = data_read[:,0]
    ydata_4 = 20*np.log(data_read[:,1]/2e-5) 
    
    data_read= np.loadtxt(datafilename_5[1])
    xdata_5 = data_read[:,0]
    ydata_5 = 20*np.log(data_read[:,1]/2e-5) 
    
    data_read= np.loadtxt(datafilename_6[1])
    xdata_6 = data_read[:,0]
    ydata_6 = 20*np.log(data_read[:,1]/2e-5) 
    
    xdata = np.concatenate((xdata_1, xdata_2, xdata_3, xdata_4, xdata_5, xdata_6))
    ydata = np.concatenate((ydata_1, ydata_2, ydata_3, ydata_4, ydata_5, ydata_6))
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata)})    
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=3, label = 'Direct')
    
    ### rom
    data_read= np.loadtxt(datafilename_1[0])
    xdata_1 = data_read[:,0]
    ydata_1 = 20*np.log(data_read[:,1]/2e-5)
    
    data_read= np.loadtxt(datafilename_2[0])
    xdata_2 = data_read[:,0]
    ydata_2 = 20*np.log(data_read[:,1]/2e-5)
    
    data_read= np.loadtxt(datafilename_3[0])
    xdata_3 = data_read[:,0]
    ydata_3 = 20*np.log(data_read[:,1]/2e-5)
    
    data_read= np.loadtxt(datafilename_4[0])
    xdata_4 = data_read[:,0]
    ydata_4 = 20*np.log(data_read[:,1]/2e-5)    
 
    data_read= np.loadtxt(datafilename_5[0])
    xdata_5 = data_read[:,0]
    ydata_5 = 20*np.log(data_read[:,1]/2e-5) 
    
    data_read= np.loadtxt(datafilename_6[0])
    xdata_6 = data_read[:,0]
    ydata_6 = 20*np.log(data_read[:,1]/2e-5) 
    
    xdata = np.concatenate((xdata_1, xdata_2, xdata_3, xdata_4, xdata_5, xdata_6))
    ydata_rom = np.concatenate((ydata_1, ydata_2, ydata_3, ydata_4, ydata_5, ydata_6))
    data = pd.DataFrame({x_label:xdata, y_label:np.abs(ydata_rom)})   
    
    sns.lineplot(data=data, x=x_label, y=y_label, linewidth=3, label = 'rA-Krylov', linestyle='dashed')
        
    #plt.yscale('log')
    #plt.title('FRF')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_width='18cm', axis_height='7cm')
    
    return xdata, ydata, ydata_rom
    
def plotandexport_overallerror_fromdat_splittedRoms_romfom(filename, exportfilename, windows):
    plt.cla()
    plt.clf()
    x_label = "Frequency (Hz)"
    y_label = "Relative error"
        
    for every_win in windows:
        plt.axvline(every_win, linewidth=2, linestyle='dashed', color='black')
        
    data_read = np.loadtxt(filename)
    ydata = data_read
    data_plot = pd.DataFrame({x_label:ydata[:,0], y_label:ydata[:,1]})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=3, label = 'Relative error')
    
    error_tolerance = 1e-2
    min_x = min(ydata[:,0])
    max_x = max(ydata[:,0])
    xdata = [min_x, max_x]
    ydata = [error_tolerance, error_tolerance]
    data_plot_tol = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot_tol, x=x_label, y=y_label, linewidth=3, label = 'Tolerance')
    
    plt.yscale('log')
    plt.grid(True)
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_width='18cm', axis_height='7cm')
    
def plotandexport_overallerror_alldata_splittedRoms_romfom(all_freq, ydata_fom, ydata_rom, exportfilename, windows, sub_windows):
    plt.rcParams["legend.loc"] = 'lower right'
    plt.cla()
    plt.clf()
    plt.rcParams["legend.loc"] = 'lower right'
    x_label = "Frequency (Hz)"
    y_label = "Relative error"
        
    for every_win in windows:
        plt.axvline(every_win, linewidth=2, linestyle='dashed', color='black')
    for every_win in sub_windows:
        plt.axvline(every_win, linewidth=2, linestyle='dashed', color='black')        
        
    error = (ydata_fom-ydata_rom)/ydata_fom
    print(max(error[0:124]))
    print(max(error[125:125+81]))
    print(max(error[125+81:125+81+81]))
    print(max(error[125+81+81:125+81+81+71]))
    print(max(error[125+81+81+71:125+81+81+71+71]))
    print(max(error[125+81+81+71+71:125+81+81+71+71+72]))
    data_plot = pd.DataFrame({x_label:all_freq, y_label:error})
    sns.lineplot(data=data_plot, x=x_label, y=y_label, linewidth=3, label = 'Relative error')
    
    error_tolerance = 1e-2
    min_x = min(all_freq)
    max_x = max(all_freq)
    xdata = [min_x, max_x]
    ydata = [error_tolerance, error_tolerance]
    data_plot_tol = pd.DataFrame({x_label:xdata, y_label:ydata})
    sns.lineplot(data=data_plot_tol, x=x_label, y=y_label, linewidth=3, label = 'Tolerance', palette=['red'])
    
    plt.yscale('log')
    plt.grid(True)
    plt.ylim(top=1e-1)
    import tikzplotlib
    tikzplotlib.save(exportfilename, axis_width='18cm', axis_height='7cm')
    
def plotandexport_convergenceEffErrorSize(datafilename_258, datafilename_578_1, datafilename_578_2, datafilename_1000_1, datafilename_1000_2, datafilename_1000_3, exportfilename, error_tolerance=1e-2 ):
    plt.cla()
    plt.clf()
    dim_label = "ROM dimension"
    error_label = "Maximum relative error"
    
    data_read= np.loadtxt(datafilename_258)
    xdata_1 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot = pd.DataFrame({dim_label:xdata_1, error_label:ydata})
    
    data_read= np.loadtxt(datafilename_578_1)
    xdata_2 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot_578_1 = pd.DataFrame({dim_label:xdata_2, error_label:ydata})
    
    data_read= np.loadtxt(datafilename_578_2)
    xdata_3 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot_578_2 = pd.DataFrame({dim_label:xdata_3, error_label:ydata})
    
    data_read= np.loadtxt(datafilename_1000_1)
    xdata_4 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot_1000_1 = pd.DataFrame({dim_label:xdata_4, error_label:ydata})
    
    data_read= np.loadtxt(datafilename_1000_2)
    xdata_5 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot_1000_2 = pd.DataFrame({dim_label:xdata_5, error_label:ydata})
    
    data_read= np.loadtxt(datafilename_1000_3)
    xdata_6 = data_read[:,0]
    ydata = data_read[:,1]
    data_plot_1000_3 = pd.DataFrame({dim_label:xdata_6, error_label:ydata})
    
    xdata = np.concatenate((xdata_1, xdata_2, xdata_3, xdata_4, xdata_5, xdata_6))
    min_x = min(xdata)
    max_x = max(xdata)
    
    #nmin_x = min(xdata)
    #nmax_x = max(xdata)
    
    #min_x = min(min_x, nmin_x)
    #max_x = max(max_x, nmax_x)
    xdata = [min_x, max_x]
    ydata = [error_tolerance, error_tolerance]
    data_plot_tol = pd.DataFrame({dim_label:xdata, error_label:ydata})
    
    #sns.lineplot(data=data_plot_conv, x=dim_label, y=error_label, linewidth=2, label = '258 Hz', marker =True)
    sns.lineplot(data=data_plot, x=dim_label, y=error_label, linewidth=3, label = 'fROM-1', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_578_1, x=dim_label, y=error_label, linewidth=3, label = 'fROM-2', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_578_2, x=dim_label, y=error_label, linewidth=3, label = 'fROM-3', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_1000_1, x=dim_label, y=error_label, linewidth=3, label = 'fROM-4', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_1000_2, x=dim_label, y=error_label, linewidth=3, label = 'fROM-5', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_1000_3, x=dim_label, y=error_label, linewidth=3, label = 'fROM-6', linestyle='solid', marker="s")
    sns.lineplot(data=data_plot_tol,x=dim_label,y=error_label, linewidth=3, label = 'Tolerance', palette=['red'])
    #plt.title('Convergence plot')
    plt.yscale('log')
    plt.grid(True)
    plt.xticks(np.arange(min_x,max_x+1,50))
    import tikzplotlib
    tikzplotlib.save(exportfilename)
    
def plotandexport_eigdensity( exportfilename ):
    plt.cla()
    plt.clf()
    dim_label = "Frequency (Hz)"
    y_label = "Modal density"
    
    xdata = np.arange(10,1001,2)
    ydata = np.zeros(xdata.shape)
    data_plot = pd.DataFrame({dim_label:xdata, y_label:ydata})
    
    #sns.lineplot(data=data_plot_conv, x=dim_label, y=error_label, linewidth=2, label = '258 Hz', marker =True)
    sns.lineplot(data=data_plot, x=dim_label, y=y_label, linewidth=3)
    #plt.title('Convergence plot')
    plt.grid(True)
    plt.ylim(top=4100)
    plt.ylim(bottom=0)
    import tikzplotlib
    tikzplotlib.save(exportfilename)

==> images/pyplots/runall.py <==
import os
import glob

python_exec = 'C:\Python39\python.exe'

alldir =  glob.glob('./*/')

print("> All run... starting")
print("  > Folders: " + str(alldir))
for curr_dir in alldir:
    # get all python files
    print("    > In folder... " + str(curr_dir))
    pyfiles = glob.glob(curr_dir + os.path.sep + '*.py')
    print("      > To execute: " + str(pyfiles))
    for pyfile in pyfiles:
        pyfile_run = os.path.basename(pyfile)
        print("        > running... " + str(pyfile_run))
        rem_dir = os.getcwd()
        cmd = 'cd ' + curr_dir + ' & ' + python_exec + ' ' + str(pyfile_run) + ' & cd '+ rem_dir
        os.system(cmd)

print("> All run... done")
